Multiscale Modeling Framework using Element-based Galerkin Methods for Moist Atmospheric Limited-Area Simulations

This paper presents a multiscale modeling framework (MMF) to model moist atmospheric limited-area weather. The MMF resolves large-scale convection using a coarse grid while simultaneously resolving local features through numerous fine local grids and coupling them seamlessly. Both large- and small-scale processes are modeled using the compressible Navier-Stokes equations within the Nonhydrostatic Unified Model of the Atmosphere (NUMA), and they are discretized using a continuous element-based Galerkin method (spectral elements) with high-order basis functions. Consequently, the large-scale and small-scale models share the same dynamical core but have the flexibility to be adjusted individually. The proposed MMF method is tested in 2D and 3D idealized limited-area weather problems involving storm clouds produced by squall line and supercell simulations. The MMF numerical results showed enhanced representation of cloud processes compared to the coarse model.

==> figures/SquallLine_Rain/Plot_Colormap_Rain.py <==

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib import cm
from matplotlib.cm import ScalarMappable


#============================================#
#                 Pseudo Data
#============================================#

npoin = 10
ntime = 10

space =np.linspace(0, 10, npoin) 
time = np.linspace(0, 10, ntime+1)
X,Y = np.meshgrid(space, time)
rain = np.zeros( (ntime+1,npoin), dtype=np.float64 )

#============================================#
#                   Figure
#============================================#

w = 1.5
fs = 18

plt.rc('text', usetex=True) # Activate LaTex rendering
plt.rc('font', family='serif',serif='times')

plt.rcParams.update({'font.family': 'serif'}) # set the font
plt.rcParams.update({'font.size': fs}) # set fontsize
plt.rcParams.update({'font.style': 'normal'})
plt.rcParams.update({'font.weight': 'normal'})

fig = plt.figure(figsize=(8,2)) # size of the figure
ax = fig.gca()

font_label = {'family': 'serif','size': fs}
font_tick = font_manager.FontProperties(family='serif', style='normal',
    size=fs, weight='normal', stretch='normal')

# Filled contours
vmin = 0.0
vmax = 0.04
levels = 40
level_boundaries = np.linspace(vmin, vmax, levels + 1)

contourset = ax.contourf(X, Y, rain, 
                        level_boundaries, 
                        vmin=vmin, vmax=vmax,
                        cmap=cm.jet, extend="max")

plt.gca().set_visible(False)

# cb = plt.colorbar(contourset)

fig.colorbar(
    ScalarMappable(norm=contourset.norm, cmap=contourset.cmap),
    ticks=np.arange(vmin,vmax+0.01,0.01),
    boundaries=level_boundaries,
    values=(level_boundaries[:-1] + level_boundaries[1:]) / 2,
    label='(mm/s)',
    location="bottom",
)

# plt.xlabel(r'Horizontal distance (km)',labelpad=10,fontdict=font_label)
# plt.ylabel(r'Time (sec)',labelpad=10,fontdict=font_label)
# ax.tick_params(axis="both",pad=10,top=False,right=False)

# plt.xticks(np.arange(0,180,30),fontsize=fs)
# plt.yticks(np.arange(0,10000,1000),fontsize=fs)

# for label in ax.get_xticklabels():
#     label.set_fontproperties(font_tick)
# for label in ax.get_yticklabels():
#     label.set_fontproperties(font_tick)

# plt.colorbar().set_ticklabels(font_tick)

plt.tight_layout()

plt.xlim([0,150])
plt.ylim([0,9000])

plt.savefig('Figure_Colormap_Rain.png', bbox_inches='tight',format = 'png', dpi=300)



# import matplotlib.pyplot as plt
# import matplotlib as mpl
# from matplotlib import cm

# fig = plt.figure()
# ax = fig.add_axes([0.05, 0.80, 0.9, 0.1])

# cb = mpl.colorbar.ColorbarBase(ax, orientation='horizontal', 
#                                cmap=cm.jet,
#                                norm=mpl.colors.Normalize(0, 0.04),  # vmax and vmin
#                                extend='max',
#                                label='(mm/sec)',
#                                ticks=[0, 0.01, 0.02, 0.03, 0.04])

# plt.savefig('Figure_colorbar.png', bbox_inches='tight', format = 'png', dpi=300)




==> figures/SquallLine_Theta/Plot_Colormap_Theta.py <==

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib import cm
from matplotlib.cm import ScalarMappable


#============================================#
#                 Pseudo Data
#============================================#

npoin = 10
ntime = 10

space =np.linspace(0, 10, npoin) 
time = np.linspace(0, 10, ntime+1)
X,Y = np.meshgrid(space, time)
rain = np.zeros( (ntime+1,npoin), dtype=np.float64 )

#============================================#
#                   Figure
#============================================#

w = 1.5
fs = 18

plt.rc('text', usetex=True) # Activate LaTex rendering
plt.rc('font', family='serif',serif='times')

plt.rcParams.update({'font.family': 'serif'}) # set the font
plt.rcParams.update({'font.size': fs}) # set fontsize
plt.rcParams.update({'font.style': 'normal'})
plt.rcParams.update({'font.weight': 'normal'})

fig = plt.figure(figsize=(8,2)) # size of the figure
ax = fig.gca()

font_label = {'family': 'serif','size': fs}
font_tick = font_manager.FontProperties(family='serif', style='normal',
    size=fs, weight='normal', stretch='normal')

# Filled contours
vmin = -12
vmax = 0
levels = 40
level_boundaries = np.linspace(vmin, vmax, levels + 1)

contourset = ax.contourf(X, Y, rain, 
                        level_boundaries, 
                        vmin=vmin, vmax=vmax,
                        cmap=cm.jet, extend="max")

plt.gca().set_visible(False)

# cb = plt.colorbar(contourset)

fig.colorbar(
    ScalarMappable(norm=contourset.norm, cmap=contourset.cmap),
    ticks=np.arange(vmin,vmax+2,2),
    boundaries=level_boundaries,
    values=(level_boundaries[:-1] + level_boundaries[1:]) / 2,
    label='Virtual potential temperature perturbation (K)',
    location="bottom",
)

# plt.xlabel(r'Horizontal distance (km)',labelpad=10,fontdict=font_label)
# plt.ylabel(r'Time (sec)',labelpad=10,fontdict=font_label)
# ax.tick_params(axis="both",pad=10,top=False,right=False)

# plt.xticks(np.arange(0,180,30),fontsize=fs)
# plt.yticks(np.arange(0,10000,1000),fontsize=fs)

# for label in ax.get_xticklabels():
#     label.set_fontproperties(font_tick)
# for label in ax.get_yticklabels():
#     label.set_fontproperties(font_tick)

# plt.colorbar().set_ticklabels(font_tick)

plt.tight_layout()

plt.xlim([0,150])
plt.ylim([0,9000])

plt.savefig('Figure_Colormap_Theta.png', bbox_inches='tight',format = 'png', dpi=300)



# import matplotlib.pyplot as plt
# import matplotlib as mpl
# from matplotlib import cm

# fig = plt.figure()
# ax = fig.add_axes([0.05, 0.80, 0.9, 0.1])

# cb = mpl.colorbar.ColorbarBase(ax, orientation='horizontal', 
#                                cmap=cm.jet,
#                                norm=mpl.colors.Normalize(0, 0.04),  # vmax and vmin
#                                extend='max',
#                                label='(mm/sec)',
#                                ticks=[0, 0.01, 0.02, 0.03, 0.04])

# plt.savefig('Figure_colorbar.png', bbox_inches='tight', format = 'png', dpi=300)




==> figures/Supercell_Instantaneous/Plot_Colormap_Theta.py <==

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib import cm
from matplotlib.cm import ScalarMappable


#============================================#
#                 Pseudo Data
#============================================#

npoin = 10
ntime = 10

space =np.linspace(0, 10, npoin) 
time = np.linspace(0, 10, ntime+1)
X,Y = np.meshgrid(space, time)
rain = np.zeros( (ntime+1,npoin), dtype=np.float64 )

#============================================#
#                   Figure
#============================================#

w = 1.5
fs = 18

plt.rc('text', usetex=True) # Activate LaTex rendering
plt.rc('font', family='serif',serif='times')

plt.rcParams.update({'font.family': 'serif'}) # set the font
plt.rcParams.update({'font.size': fs}) # set fontsize
plt.rcParams.update({'font.style': 'normal'})
plt.rcParams.update({'font.weight': 'normal'})

fig = plt.figure(figsize=(8,2)) # size of the figure
ax = fig.gca()

font_label = {'family': 'serif','size': fs}
font_tick = font_manager.FontProperties(family='serif', style='normal',
    size=fs, weight='normal', stretch='normal')

# Filled contours
vmin = -2
vmax = 2
levels = 40
level_boundaries = np.linspace(vmin, vmax, levels + 1)

contourset = ax.contourf(X, Y, rain, 
                        level_boundaries, 
                        vmin=vmin, vmax=vmax,
                        cmap=cm.jet, extend="max")

plt.gca().set_visible(False)

# cb = plt.colorbar(contourset)

fig.colorbar(
    ScalarMappable(norm=contourset.norm, cmap=contourset.cmap),
    ticks=np.arange(vmin,vmax+2,1),
    boundaries=level_boundaries,
    values=(level_boundaries[:-1] + level_boundaries[1:]) / 2,
    label='Virtual potential temperature perturbation (K)',
    location="bottom",
)

# plt.xlabel(r'Horizontal distance (km)',labelpad=10,fontdict=font_label)
# plt.ylabel(r'Time (sec)',labelpad=10,fontdict=font_label)
# ax.tick_params(axis="both",pad=10,top=False,right=False)

# plt.xticks(np.arange(0,180,30),fontsize=fs)
# plt.yticks(np.arange(0,10000,1000),fontsize=fs)

# for label in ax.get_xticklabels():
#     label.set_fontproperties(font_tick)
# for label in ax.get_yticklabels():
#     label.set_fontproperties(font_tick)

# plt.colorbar().set_ticklabels(font_tick)

plt.tight_layout()

plt.xlim([0,150])
plt.ylim([0,9000])

plt.savefig('Figure_Supercell_Cloud_Theta_Colormap.png', bbox_inches='tight',format = 'png', dpi=300)



# import matplotlib.pyplot as plt
# import matplotlib as mpl
# from matplotlib import cm

# fig = plt.figure()
# ax = fig.add_axes([0.05, 0.80, 0.9, 0.1])

# cb = mpl.colorbar.ColorbarBase(ax, orientation='horizontal', 
#                                cmap=cm.jet,
#                                norm=mpl.colors.Normalize(0, 0.04),  # vmax and vmin
#                                extend='max',
#                                label='(mm/sec)',
#                                ticks=[0, 0.01, 0.02, 0.03, 0.04])

# plt.savefig('Figure_colorbar.png', bbox_inches='tight', format = 'png', dpi=300)




==> figures/Supercell_Rain/Plot_Colormap_Rain.py <==

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib import cm
from matplotlib.cm import ScalarMappable


#============================================#
#                 Pseudo Data
#============================================#

npoin = 10
ntime = 10

space =np.linspace(0, 10, npoin) 
time = np.linspace(0, 10, ntime+1)
X,Y = np.meshgrid(space, time)
rain = np.zeros( (ntime+1,npoin), dtype=np.float64 )

#============================================#
#                   Figure
#============================================#

w = 1.5
fs = 18

plt.rc('text', usetex=True) # Activate LaTex rendering
plt.rc('font', family='serif',serif='times')

plt.rcParams.update({'font.family': 'serif'}) # set the font
plt.rcParams.update({'font.size': fs}) # set fontsize
plt.rcParams.update({'font.style': 'normal'})
plt.rcParams.update({'font.weight': 'normal'})

fig = plt.figure(figsize=(8,2)) # size of the figure
ax = fig.gca()

font_label = {'family': 'serif','size': fs}
font_tick = font_manager.FontProperties(family='serif', style='normal',
    size=fs, weight='normal', stretch='normal')

# Filled contours
vmin = 0.0
vmax = 0.04
levels = 40
level_boundaries = np.linspace(vmin, vmax, levels + 1)

contourset = ax.contourf(X, Y, rain, 
                        level_boundaries, 
                        vmin=vmin, vmax=vmax,
                        cmap=cm.jet, extend="max")

plt.gca().set_visible(False)

# cb = plt.colorbar(contourset)

fig.colorbar(
    ScalarMappable(norm=contourset.norm, cmap=contourset.cmap),
    ticks=np.arange(vmin,vmax+0.01,0.01),
    boundaries=level_boundaries,
    values=(level_boundaries[:-1] + level_boundaries[1:]) / 2,
    label='(mm/s)',
    location="bottom",
)

# plt.xlabel(r'Horizontal distance (km)',labelpad=10,fontdict=font_label)
# plt.ylabel(r'Time (sec)',labelpad=10,fontdict=font_label)
# ax.tick_params(axis="both",pad=10,top=False,right=False)

# plt.xticks(np.arange(0,180,30),fontsize=fs)
# plt.yticks(np.arange(0,10000,1000),fontsize=fs)

# for label in ax.get_xticklabels():
#     label.set_fontproperties(font_tick)
# for label in ax.get_yticklabels():
#     label.set_fontproperties(font_tick)

# plt.colorbar().set_ticklabels(font_tick)

plt.tight_layout()

plt.xlim([0,150])
plt.ylim([0,9000])

plt.savefig('Figure_Colormap_Rain.png', bbox_inches='tight',format = 'png', dpi=300)



# import matplotlib.pyplot as plt
# import matplotlib as mpl
# from matplotlib import cm

# fig = plt.figure()
# ax = fig.add_axes([0.05, 0.80, 0.9, 0.1])

# cb = mpl.colorbar.ColorbarBase(ax, orientation='horizontal', 
#                                cmap=cm.jet,
#                                norm=mpl.colors.Normalize(0, 0.04),  # vmax and vmin
#                                extend='max',
#                                label='(mm/sec)',
#                                ticks=[0, 0.01, 0.02, 0.03, 0.04])

# plt.savefig('Figure_colorbar.png', bbox_inches='tight', format = 'png', dpi=300)



